vq-wav2vec: Self-Supervised Learning of Discrete Speech Representations

We propose vq-wav2vec to learn discrete representations of audio segments through a wav2vec-style self-supervised context prediction task. The algorithm uses either a gumbel softmax or online k-means clustering to quantize the dense representations. Discretization enables the direct application of algorithms from the NLP community which require discrete inputs. Experiments show that BERT pre-training achieves a new state of the art on TIMIT phoneme classification and WSJ speech recognition.

==> data/bitrate/summary.sh <==
#!/bin/bash

for model in $(ls * | grep -v "summary" | sed -e 's/_.*//g'); do
   save=${model}.summary.tsv
   cat ${model}*.tsv | head -n1 > ${save}
   cat ${model}* | grep -e ^\[0-9\] | sort -g >> ${save}
done
   

